Some results on LCTR, an impartial game on partitions

We apply the Sprague-Grundy Theorem to LCTR, a new impartial game on partitions in which players take turns removing either the Left Column or the Top Row of the corresponding Young diagram. We establish that the Sprague-Grundy value of any partition is at most $2$, and determine Sprague-Grundy values for several infinite families of partitions. Finally, we devise a dynamic programming approach which, for a given partition $\lambda$ of $n$, determines the corresponding Sprague-Grundy value in $O(n)$ time.

==> Code_2.py <==
import sys

# Welcoming screen, brief game how-to and instructions.
print("Welcome. The rules of the game are simple." + "\n"
      "Input the desired game in descending order, with integers separated exactly by a plus(+) sign. "
      "No spaces in between."
      + "\n"
      + "\n"
      + "\n"
      )

args = ""
num_id = ""
# A dictionary containing all significant game states.
lb = []
rb = []
id_dictionary = {

}


# A dictionary with grundy values and its corresponding states
d = {
    0: "P",
    1: "N",
    2: "N"
}
l_counter = []
r_counter = []
l_eliminated = []
r_eliminated = []


# function for checking if numbers in a list are in descending order.
def is_descending(alist):
    previous = alist[0]
    for intg in alist:
        if intg > previous:
            return False
        previous = intg
    return True


# taking user input for the game and checking for errors.
while True:
    try:
        # taking input
        uInput = input("Enter desired game: ")
        # splits the user input into a list
        stringArgs = uInput.split("+")
        # convert to int
        args = list(map(int, stringArgs))
        for arg in args:
            arg += 1
        if not is_descending(args):
            raise ValueError()
    except ValueError:
        print("Input invalid. Please enter only integers in descending order, separated only by a plus(+) sign.")
        continue
    else:
        break


###############################################################################################
# Function for calculating the mex value
def mex(a, b):
    mex_c = 0
    if mex_c < min(a, b):
        return mex_c
    elif mex_c + 1 < max(a, b):
        return mex_c + 1
    else:
        return max(a, b) + 1


def get_digit(number, n):
    return number // 10**n % 10


# function for checking if the given game state is a column.
def check_col(input_list):
    if len(input_list) == 0:
        sys.exit()
    if (sum(input_list) / len(input_list)) == 1:
        return True
    else:
        return False


# function for checking if the given game state has a shape of gamma.
def check_g(input_list):
    trim_list = input_list[1:]
    if check_col(trim_list):
        # print("Game is in P state")
        return True


# First line of checks involving identity cases, cyrillic G, horizontal, vertical lines.
def identity_check(input_list):
    if len(input_list) == 2:
        sys.exit()
    if len(input_list) == 1:
        print("Game is in N state")
        sys.exit()
    elif check_col(input_list):
        print("Game is in N state")
        sys.exit()
    elif check_g(input_list):
        print("Game is in P state")
        sys.exit()


def is_identity(input_list):
    if len(input_list) == 1:
        return True
    elif check_col(input_list):
        return True
    elif check_g(input_list):
        return True


def get_el_grundy(input_list):
    if len(input_list) == 1:
        if input_list[0] % 2 != 0:
            return 1
        else:
            return 2
    elif check_col(input_list):
        if len(input_list) % 2 != 0:
            return 1
        else:
            return 2
    elif check_g(input_list):
        return 0


# This function eliminates rows and columns
def eliminator(input_list, l_c=0, r_c=0):
    if is_identity(input_list):
        return
    else:
        # l_eliminated.append(input_list[0])
        left_branch = row_elim(input_list)
        # r_eliminated.append([1]*len(input_list))
        right_branch = col_elim(input_list)

        lb.append(left_branch)
        rb.append(right_branch)
        l_counter.append(l_c)
        r_counter.append(r_c)
        eliminator(left_branch, l_c + 1, r_c + 0)
        eliminator(right_branch, l_c + 0, r_c + 1)

    return input_list


def grundy_assign(lbb, rbb):

    temp_list1 = []
    temp_list2 = []

    for l, r in zip(reversed(lb), reversed(rb)):

        if is_identity(l):
            temp_list1 = (l[:] + [get_el_grundy(l)])
            # id_dictionary[int(''.join(str(elem) for elem in (l[:] + [get_el_grundy(l)])))] = l
            id_dictionary.update({int(''.join(str(elem) for elem in temp_list1)): l})
            temp_list1.clear()

        if is_identity(r):
            temp_list2 = (r[:] + [get_el_grundy(r)])
            # id_dictionary[int(''.join(str(elem) for elem in (r[:] + [get_el_grundy(r)])))] = r
            id_dictionary.update({int(''.join(str(elem) for elem in temp_list2)): r})
            temp_list2.clear()


def next_grundy_assign(lb, rb):
    grundy_l_1 = 0
    grundy_r_1 = 0
    grundy_l_2 = 0
    grundy_r_2 = 0
    temp_list1 = []
    temp_list2 = []

    for l, r in zip(reversed(lb), reversed(rb)):

        for i in id_dictionary:
            if not is_identity(l):
                if id_dictionary[i] == row_elim(l[:]):
                    grundy_l_1 = get_digit(i, 0)
                if id_dictionary[i] == col_elim(l[:]):
                    grundy_r_1 = get_digit(i, 0)
                temp_list1 = (l[:] + [mex(grundy_l_1, grundy_r_1)])
            if not is_identity(r):
                if id_dictionary[i] == row_elim(r[:]):
                    grundy_l_2 = get_digit(i, 0)
                if id_dictionary[i] == col_elim(r[:]):
                    grundy_r_2 = get_digit(i, 0)
                temp_list2 = (r[:] + [mex(grundy_l_2, grundy_r_2)])
        if len(temp_list1) != 0:
            id_dictionary.update({int(''.join(str(elem) for elem in temp_list1)): l})
        if len(temp_list2) != 0:
            id_dictionary.update({int(''.join(str(elem) for elem in temp_list2)): r})
        temp_list1.clear()
        temp_list2.clear()


def get_positional_value(input_list):
    for grundy_value in id_dictionary:
        if id_dictionary[grundy_value] == input_list:
            for el_values in d:
                if el_values == get_digit(grundy_value, 0):
                    print("Game is in {} position.".format(d[el_values]))


# This function concatenates a list of integers into one.
def concatenate(alist):
    global num_id
    for el in alist:
        num_id += str(el)
    return int(num_id)


def print_grundy(grundy):
    for g in d:
        print("Game is in {} state".format(get_state(grundy)))


def add_column(a_list, b_list):
    for a in a_list:
        a += 1
    if len(b_list) > len(a_list):
        a_list.extend([1]*(len(b_list)-len(a_list)))
    return a_list


def row_elim(input_list):
    trim_list = input_list[1:]
    return trim_list


def col_elim(input_list):
    temp_list = []
    for el in input_list:
        temp_list.append(el - 1)
    temp_list = list(filter(lambda a: a != 0, temp_list))
    return temp_list


# Getter for a value under the key x
def get_state(x):
    return id_dictionary[x]


def finder(input_list):
    concatenated = concatenate(eliminator(input_list))
    for entry in id_dictionary:
        if entry == concatenated:
            print("Game is in {} state".format(get_state(entry)))

final_g_1 = 0
final_g_2 = 0
eliminator(args)
grundy_assign(lb, rb)
next_grundy_assign(lb, rb)
identity_check(args)

for i in id_dictionary:
    if id_dictionary[i] == lb[0]:
        final_g_1 = get_digit(i, 0)
    if id_dictionary[i] == rb[0]:
        final_g_2 = get_digit(i, 0)

final_g = mex(final_g_1, final_g_2)
print(final_g)


==> Code_3.py <==
# Welcoming screen, brief game how-to and instructions.
print("Welcome. The rules of the game are simple." + "\n"
      "Input the desired game in descending order, with positive integers separated exactly by a plus(+) sign. "
      "No spaces in between."
      + "\n"
      + "\n"
      + "\n"
      )

args = ""
num_id = ""
final_field = []


# Function for calculating the mex value.
def mex(a, b):
    mex_c = 0
    if mex_c < min(a, b):
        return mex_c
    elif mex_c + 1 < max(a, b):
        return mex_c + 1
    else:
        return max(a, b) + 1


# function for checking if numbers in a list are in descending order. Used for checking user input later.
def is_descending(alist):
    previous = alist[0]
    for intg in alist:
        if intg > previous:
            return False
        previous = intg
    return True


# taking user input for the game and checking for errors.
while True:
    try:
        uInput = input("Enter desired game: ")  # taking input.
        stringArgs = uInput.split("+")  # splits the user input into a list.
        args = list(map(int, stringArgs))  # convert to int.

        # Checking if the user input consists of only positive integers.
        for arg in args:
            if arg < 0 or type(arg) is not int:
                raise ValueError()

        if not is_descending(args):
            raise ValueError()
    except ValueError:
        print("Input invalid. Please enter only integers in descending order, separated only by a plus(+) sign.")
        continue
    else:
        break


# This function creates a field consisting of x's as cells with an addition of a unique identifier 1...
# A row of zeroes is appended afterwards, for an easier calculation of Sprague-Grundy values later.
def create_field(input_list):
    i = 0
    for cell in input_list:
        cell_range = range(cell)
        temp_list = []
        for c in cell_range:
            i += 1
            temp_list.append(["x{}".format(i)])
        final_field.append(temp_list[:])
        temp_list.clear()
    final_field.append([0] * len(final_field[len(final_field) - 1]))


# This function loops the field in reverse to calculate a SG value for each cell, as we would do on a piece of paper.
# It consists of a few conditions & checks, as there are multiple cases for each cell, depending if it's surrounded
# by other cells or if it's the last cell in the row etc.
def add_game():
    for row in reversed(final_field[0:-1]):
        row_i = final_field.index(row)
        for cell in reversed(row):
            cell_i = final_field[row_i].index(cell)
            # For cells that don't have a neighboring cell underneath.
            if cell_i >= len(final_field[row_i + 1]):
                # In addition, if the cell is also the last one in its row.
                if (cell_i + 1) == len(final_field[row_i]):
                    final_field[row_i][cell_i] = mex(0, 0)
                # In this case, the cell isn't the last one in its row.
                else:
                    final_field[row_i][cell_i] = mex(0, final_field[row_i][cell_i + 1])
            # For cells that are the last in their rows, but do have a neighboring cell underneath.
            elif cell_i + 1 == len(final_field[row_i]) and cell_i < len(final_field[row_i + 1]):
                final_field[row_i][cell_i] = mex(0, final_field[row_i + 1][cell_i])
            # For all other cells that have neighboring cells to the right and underneath.
            else:
                final_field[row_i][cell_i] = mex(final_field[row_i][cell_i + 1], final_field[row_i + 1][cell_i])


# This function returns a game state denominated as either P or N, instead of its corresponding SG values 0, 1, 2.
# For formatting purposes.
def get_game_state(value):
    if value == 0:
        return "P"
    else:
        return "N"


# This function prints a game state in the following format: {SG value} : {game state}
def print_game(sg):
    print("{} : {}".format(sg, get_game_state(sg)))


create_field(args)
add_game()
sg_value = final_field[0][0]
print_game(sg_value)

